Quasi Cyclic LDPC Codes Based on Finite Set Systems

A finite set system (FSS) is a pair (V; B) where V is a finite set whose members are called points, equipped with a finite collection of its subsets B whose members are called blocks. In this paper, finite set systems are used to define a class of Quasi-cyclic low- density parity-check (LDPC) codes, called FSS codes, such that the constructed codes possess large girth and arbitrary column-weight distributions. Especially, the constructed column weight-2 FSS codes have higher rates than the column weight-2 geometric and cylinder-type codes with the same girths. To find the maximum girth of FSS codes based on (V; B), inevitable walks are defined in B such that the maximum girth is determined by the smallest length of the inevitable walks in B. Simulation results show that the constructed FSS codes have very good performance over the AWGN channel with iterative decoding and achieve significantly large coding gains compared to the random-like LDPC codes of the same lengths and rates.

==> N87000.m <==
e=8;e1=17;t=.75
dB=[0:0.15:4];[p q]=size(dB);
%R(43696,87392)
BER=[ 1.300e-01 1.229e-01 1.155e-01 1.076e-01 9.913e-02 8.983e-02 7.922e-02 6.628e-02 4.603e-02 1.106e-02 4.067e-05 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00];
%BER=[ 1.303e-01 1.231e-01 1.155e-01 1.074e-01 9.860e-02 8.889e-02 7.756e-02 6.306e-02 3.997e-02 5.896e-03 4.838e-06 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00]
%m4855g14
BER1=[ 1.304e-01 1.232e-01 1.156e-01 1.074e-01 9.864e-02 8.892e-02 7.757e-02 6.307e-02 3.085e-02 2.769e-03 2.095e-07 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00];
%m4855g12
BER2=[ 1.303e-01 1.231e-01 1.154e-01 1.073e-01 9.853e-02 8.880e-02 7.750e-02 6.301e-02 3.994e-02 5.759e-03 1.396e-06 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00];

% %PEG9x18m4855g14
% BER3=[ 1.303e-01 1.231e-01 1.155e-01 1.074e-01 9.863e-02 8.893e-02 7.766e-02 6.324e-02 3.503e-02 4.079e-03 7.694e-07 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00];
% %PEG9x18m4855g12
% BER4=[ 1.303e-01 1.231e-01 1.155e-01 1.073e-01 9.853e-02 8.882e-02 7.752e-02 6.303e-02 3.971e-02 6.782e-03 7.838e-06 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00];

%PEG8x16m5462g14
BER3=[ 1.303e-01 1.231e-01 1.155e-01 1.074e-01 9.877e-02 8.915e-02 7.804e-02 6.388e-02 4.158e-02 4.123e-03 5.540e-07 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00];
%PEG8x16m5462g12
BER4=[ 1.303e-01 1.231e-01 1.155e-01 1.075e-01 9.879e-02 8.914e-02 7.799e-02 6.384e-02 4.159e-02 7.219e-03 2.929e-06 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00];
%PEG8x16m5462g10
%BER5=[ 1.302e-01 1.231e-01 1.155e-01 1.074e-01 9.873e-02 8.907e-02 7.793e-02 6.385e-02 4.167e-02 7.225e-03 7.140e-06 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00];

%STS13m3361g12
%BER5=[ 1.300e-01 1.229e-01 1.155e-01 1.076e-01 9.913e-02 8.983e-02 7.922e-02 6.628e-02 4.603e-02 1.106e-02 4.067e-05 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00];
%BER5=[ 1.303e-01 1.231e-01 1.155e-01 1.074e-01 9.860e-02 8.889e-02 7.756e-02 6.306e-02 3.997e-02 5.896e-03 4.838e-06 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00]

%STS13m3361g14
BER5=[ 1.302e-01 1.231e-01 1.155e-01 1.074e-01 9.873e-02 8.907e-02 7.793e-02 6.385e-02 4.167e-02 7.225e-03 7.140e-06 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00];

%Cylinderm10924g12
BER6=[ 1.299e-01 1.229e-01 1.154e-01 1.076e-01 9.918e-02 8.990e-02 7.931e-02 6.632e-02 4.766e-02 1.361e-02 6.955e-05 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00];
%BER7=[ 1.522e-01 1.472e-01 1.421e-01 1.369e-01 1.316e-01 1.262e-01 1.206e-01 1.149e-01 1.090e-01 1.029e-01 9.665e-02 9.009e-02 8.317e-02 7.582e-02 6.793e-02 5.906e-02 4.847e-02 3.305e-02 6.729e-03 2.612e-06 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00];
%Cylinderm10924g10
BER8=[ 1.522e-01 1.472e-01 1.421e-01 1.369e-01 1.316e-01 1.262e-01 1.206e-01 1.149e-01 1.090e-01 1.029e-01 9.662e-02 9.003e-02 8.312e-02 7.578e-02 6.788e-02 5.904e-02 4.844e-02 3.389e-02 9.751e-03 3.505e-05 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00 0.000e+00];



semilogy(dB(e:q),BER(e:q),'-r','linewidth',1,'markersize',7);
hold all;grid;
semilogy(dB(e:q),BER1(e:q),'--b','linewidth',1,'markersize',7);
%hold all;grid;
semilogy(dB(e:q),BER2(e:q),'-kp','linewidth',1,'markersize',7);
%semilogy(dB,BER4,'-cp','linewidth',1,'markersize',7);
semilogy(dB(e:q),BER3(e:q),'--mp','linewidth',1,'markersize',7);
semilogy(dB(e:q),BER4(e:q),'-go','linewidth',1,'markersize',7);
semilogy(dB(e:q),BER5(e:q),'--co','linewidth',1,'markersize',7);
semilogy(dB(e:q),BER6(e:q),'-bd','linewidth',1,'markersize',7);
%semilogy(dB(e:q),BER7(e:q),'--kd','linewidth',1,'markersize',7);
%semilogy(dB(e:q),BER8(e:q),'--kd','linewidth',1,'markersize',7);
%semilogy(dB(e1:q)-t,BER8(e1:q),'-r*','linewidth',1,'markersize',7);
%semilogy(dB(e1:q)-t,BER9(e1:q),'--k*','linewidth',1,'markersize',7);
%semilogy([0],[0],'--w*','linewidth',1,'markersize',7);semilogy([0],[0],'--w','linewidth',1,'markersize',7);
xmin=1;xmax=1.6;xlim([xmin xmax]);ylim([10^-7 10^0]);xlabel('Eb/N0 (dB)');ylabel('BER');
%our base mat:{1,3,6},{2,4,7},{2,5,6},{1,5,7},{3,4,5},{1,2,6},{3,4,7},{1,4,5},{2,3,7},{3,4,6},{1,6,7},{2,4,5},{1,2,6},{3,5,7}
%legend('R(43696,87392)','BFSS(3,14,4855)','BFSS(3,14,4855)','PEG8x16m5462g14','PEG8x16m5462g12','PEG8x16m5462g10','STS13m3361g14','STS13m3361g12','T(10924,4,2,2,4;g12)','T(10924,4,2,2,4;g10)',8,'Location','Best')
%legend('Rand(87392;c3)','FSS(x^3,4855;g14)','FSS(x^3,4855;g12)','QPEG(8x16;g14)','QPEG(8x16;g12)','STS13(3361;g14)','STS13(3361;g12)','length\sim87000','It20,rate=0.5',8,'Location','Best')
legend('Rand(87392;c3)','FSS(.9x^3+.1x^4;g14)','FSS(.9x^3+.1x^4;g12)','QPEG(8x16;g14)','QPEG(8x16;g12)','STS13(3361;g14)','STS13(3361;g12)','length\sim87000','It20,rate=0.5',8,'Location','Best')


